The Quadratic Local Variance Gamma Model: an arbitrage-free interpolation of class C3 for option prices

This paper generalizes the local variance gamma model of Carr and Nadtochiy, to a piecewise quadratic local variance function. The formulation encompasses the piecewise linear Bachelier and piecewise linear Black local variance gamma models. The quadratic local variance function results in an arbitrage-free interpolation of class C3. The increased smoothness over the piecewise-constant and piecewise-linear representation allows to reduce the number of knots when interpolating raw market quotes, thus providing an interesting alternative to regularization while reducing the computational cost.

==> arb_free_c3.jl <==
using DelimitedFiles, DataFrames
using AQFED, GaussNewton, StatsBase, Roots

m = readdlm("/home/fly/FabienDocuments/tsla_2025feb20_352dot52.csv",',',header=true)
spot = 352.52

m = readdlm("/home/fly/FabienDocuments/tsla_2025feb20_353dot66.csv",',',header=true)
spot = 353.66


r = 0.0433
ndays = (Date(2025,3,21)-Date(2025,2,20)).value
m = readdlm("/home/fly/FabienDocuments/tsla_2025feb21_351dot92.csv",',',header=true)
spot = 351.92
ndays = (Date(2025,3,21)-Date(2025,2,21)).value
volumeThreshold = 20
tte = ndays/365
discountFactor = 1/(1+r/360)^ndays
df = DataFrame(m[1], vec(m[2]))
df.CallVolume[df.CallVolume .== "--"] .= 0
df.PutVolume[df.PutVolume .== "--"] .= 0
df.CallVolume = convert.(Int, df.CallVolume)
df.PutVolume = convert.(Int, df.PutVolume)
df1 = df[df.CallVolume .>= volumeThreshold .|| df.PutVolume .>= volumeThreshold,:]
df1.CallBid[df1.CallBid .== "--"] .= 0.0
df1.PutBid[df1.PutBid .== "--"] .= 0.0
df1.PutAsk[df1.PutAsk .== "--"] .= 0.0
df1.CallAsk = convert.(Float64, df1.CallAsk)
df1.CallBid = convert.(Float64, df1.CallBid)
df1.PutAsk = convert.(Float64, df1.PutAsk)
df1.PutBid = convert.(Float64, df1.PutBid)
df1.Strike = convert.(Float64,df1.Strike)
df1 = df1[(df1.CallBid .> 0 .&& df1.CallAsk .> 0) .&& (df1.PutBid .> 0 .&& df1.PutAsk .> 0),:]
#american option prices
#approx forward: c-p = df*(f-k) for k such that c close to p.
rangeatm = searchsorted(-(df1.CallBid+df1.CallAsk)/2 + (df1.PutBid+df1.PutAsk)/2,0.0)
myrange = rangeatm.stop:rangeatm.start
callMids = (df1.CallBid[myrange]+df1.CallAsk[myrange])/2
putMids = (df1.PutBid[myrange]+df1.PutAsk[myrange])/2
cmp = callMids - putMids
ks = df1.Strike[myrange]
coeff = [ones(length(cmp)) ks] \ cmp
discountFactorImplied = -coeff[2]
forwardImplied = coeff[1]/discountFactorImplied
interp_linear = linear_interpolation(ks, callMids )
callPriceAtm = interp_linear(forwardImplied)
atmvolapprox = AQFED.Black.impliedVolatility(true, callPriceAtm, forwardImplied, forwardImplied, tte, discountFactorImplied)
#atmvolapprox, forwardapprox
rDisc =  -log(discountFactor)/tte
#implied am forward: solve vol,f such that  c(vol,f,k) = pricemarketcall, p(vol,f,k)=pricemarketput
objective = function(res,x)
    spot = x[1]^2
    rCont = x[2]^2
    σs = x[3:length(ks)+2].^2
    for (i,σ) = enumerate(σs)
    model = AQFED.American.ConstantBlackModel(σ,rDisc, rDisc-rCont)
    pricer = AQFED.American.AndersenLakeRepresentation(model, tte, 1e-8, 7, 8, 15, 31, isCall=false)
    putPrice = AQFED.American.priceAmerican(pricer, ks[i], spot)
    callPrice = AQFED.Black.blackScholesFormula(true,ks[i],spot*exp(rCont*tte),σ^2*tte, 1.0,discountFactor)
    res[2i-1] = callPrice - callMids[i]
    res[2i]= putPrice - putMids[i]
    end
end
x0 = vcat(sqrt(spot),sqrt(r), sqrt.(ones(length(ks)) .* atmvolapprox ))
res= zeros(length(ks)*2)
result = optimize!(objective, x0, res)
spotImplied = x0[1]^2
rCont = x0[2]^2
forwardImplied = spotImplied*exp(rCont*tte)
df1c = df1[df1.Strike .>= forwardImplied,:]
df1p = df1[df1.Strike .< forwardImplied,:]
callVols = map((strike,price) -> AQFED.Black.impliedVolatility(true,price,forwardImplied,strike,tte,discountFactor), df1c.Strike,(df1c.CallAsk+df1c.CallBid)./2)
objectiveVol = function(strike,putMid, vol)
    model = AQFED.American.ConstantBlackModel(vol,rDisc, rDisc-rCont)
    pricer = AQFED.American.AndersenLakeRepresentation(model, tte, 1e-8, 7, 8, 15, 31, isCall=false)
    putPrice = AQFED.American.priceAmerican(pricer, strike, spotImplied)
    putPrice - putMid
end
find_zero(x->objectiveVol(df1p.Strike[1],df1p.PutBid[1], x),(putVols[1]*0.8,putVols[1]*1.2),A42())
putVolsEuro = map((strike,price) -> AQFED.Black.impliedVolatility(false,price,forwardImplied,strike,tte,discountFactor), df1p.Strike,(df1p.PutAsk+df1p.PutBid)./2)
putVols = map((strike,price,evol) -> find_zero(x->objectiveVol(strike,price, x),(evol*0.8,evol*1.2),A42()), df1p.Strike, (df1p.PutAsk+df1p.PutBid)./2, putVolsEuro)
#vol f and df using range-1, range+1. For europ, df close to 1.
strikes = vcat(df1p.Strike,df1c.Strike)
volA = vcat(putVols,callVols)
logmoneynessA = log.(strikes ./ forwardImplied)
weightsA = vcat(1.0./(df1p.PutAsk-df1p.PutBid),1.0./(df1c.CallAsk-df1c.CallBid)) .* AQFED.Black.blackScholesVega.(strikes, forwardImplied, volA, 1.0, discountFactor, tte)
#weightsA ./= sum(weightsA)
weightsA = ones(length(strikes))
svi0, rmsesvi = AQFED.VolatilityModels.calibrateSVISection(tte, forwardImplied, logmoneynessA, volA, weightsA, aMin = 0.0)
ivkSVI0 = sqrt.(AQFED.TermStructure.varianceByLogmoneyness.(svi0, logmoneynessA))
rmseSVI0 = StatsBase.rmsd(weightsA.*volA, weightsA.*ivkSVI0)
xssvi = AQFED.VolatilityModels.calibrateXSSVISection(tte, forwardImplied, logmoneynessA, volA, weightsA)
ivkXSSVI = sqrt.(AQFED.TermStructure.varianceByLogmoneyness.(xssvi, logmoneynessA))
rmseXSSVI = StatsBase.rmsd(volA, ivkXSSVI)
sabr = AQFED.VolatilityModels.calibrateSmile(AQFED.VolatilityModels.SABRSmile, strikes, volA, forwardImplied, tte)
ivkSABR = sabr.(strikes)
rmseSABR = StatsBase.rmsd(volA, ivkSABR)
prices, wv = AQFED.Collocation.weightedPrices(true, strikes, volA, weightsA, forwardImplied, 1.0, tte, vegaFloor = 1e-8)
lvgq = AQFED.PDDE.calibrateQuadraticLVG(tte, forwardImplied, strikes, prices, wv, useVol = false, model = AQFED.PDDE.Quadratic(), location = "Equidistributed", size = 10, L = strikes[1], U = strikes[end])
ivkq = @. AQFED.Black.impliedVolatility(true, AQFED.PDDE.priceEuropean(lvgq, true, strikes), forwardImplied, strikes, tte, 1.0)
rmseq = StatsBase.rmsd( volA, ivkq)
				
using Plots
p3 = plot(log.(strikes./forwardImplied), vols.*100, seriestype=:scatter, markersize=3, markerstrokewidth=-1,markeralpha=0.5,label="Reference", xlab="Forward log-moneyness", ylab="Volatility in %")
plot!(log.(kFine./forwardImplied), map(k->100*AQFED.Black.impliedVolatility(k >= forwardImplied, AQFED.PDDE.priceEuropean(lvgq, k >= forwardImplied, k),forwardImplied,k,tte,1.0),kFine),label="LVG")
plot!(log.(kFine./forwardImplied), 100 .* sqrt.(AQFED.TermStructure.varianceByLogmoneyness(svi0, log.(kFine./forwardImplied))),label="SVI")
plot!(p3, size=(480,320))
savefig("~/mypapers/arb_free_c3/tsla_2025feb21_351dot92.pdf")
	#plot!(log.(kFine./forwardImplied), 100 .* sqrt.(AQFED.TermStructure.varianceByLogmoneyness.(xssvi, log.(kFine./forwardImplied))),label="xSSVI")
#xSSVI and sABR worse fit
p4 = plot(log.(kFine./forwardImplied),(AQFED.PDDE.derivativePrice.(lvgq,true,kFine.+0.0001) .- AQFED.PDDE.derivativePrice.(lvgq,true,kFine)).*10000, label="LVG", xlab="Forward log-moneyness",ylab="Probability density")
plot!(p4, size=(480,320))
savefig("~/mypapers/arb_free_c3/tsla_2025feb21_351dot92_density.pdf")
pdfd(pol,z) = FiniteDifferences.central_fdm(5,2)(y-> AQFED.Black.blackScholesFormula(true, y, forward, pol(y)^2* tte, 1.0, 1.0), z)
plot!(log.(kFine./forwardImplied),map(x-> pdfd(svi0,x),kFine),label="SVI")	

for (strike, price, vol) = zip(df1c.Strike, (df1c.CallAsk+df1c.CallBid)./2, callVols)
    @printf("%.0f & %.3f & %.2f \\\\\n", strike, price, vol*100)
end

for (strike, price, vol) = zip(df1p.Strike, (df1p.PutAsk+df1p.PutBid)./2, putVols)
    @printf("%.0f & %.3f & %.2f \\\\\n", strike, price, vol*100)
end

